ElasticFormer: Detecting Objects in HRW Shots via Elastic Computing Vision Transformer

Recent advances in gigapixel-level imaging have brought High-Resolution Wide shots to the forefront of research. However, these images present significant challenges: extreme sparsity of foreground, gigapixel-level resolutions and diverse target counts. This makes traditional close-up detectors inaccurate and slow as they are overwhelmed by the background. Although previous research has explored sparse backbones, their fixed sparsity patterns lack the adaptability required to handle diverse target numbers. To address this, we introduce ElasticFormer, a sparse backbone that dynamically allocates computational resources based on foreground proportion. After scoring windows based on variance, proposed ElasticSelector module will predict the foreground proportion for top-k selection. The mechanism guides the model to select target-containing windows, scaling resources in areas where objects are clustered. We introduce a novel loss function combined with the 3-phase training strategy for ElasticSelector, allowing it to function properly when bounding box annotations are missing. A WSOD study is carried on PASCAL VOC 2007 to evaluate its extensibility. Further, ElasticNet is created to verify its backbone-agnostic nature. In experiments on the PANDA gigapixel benchmark, ElasticFormer reduces backbone FLOPs by 80% while achieving a significant improvement in AP50 when compared to fixed-ratio sparse methods.

==> implementation_excerpts.py <==
# Copyright (c) 2026 ElasticFormer authors. SPDX-License-Identifier: Apache-2.0
"""Core methods and functions shown in the supplementary material."""

import math
import torch
from shapely.geometry import box
from shapely.ops import unary_union


def select_windows(self, scores, ratios):
    selections = []
    for image in range(scores.shape[0]):
        # Keep each image's budget independent, including batches above one.
        if self.training and not self.use_dynamic_topk:
            count = scores.shape[1]
        else:
            count = min(
                scores.shape[1],
                max(1, math.ceil(float(ratios[image].detach()) * scores.shape[1])),
            )
        selections.append(scores[image].topk(count).indices)
    return selections


def selection_loss(self, targets):
    return torch.stack(
        [
            ((stage.last_ratios - targets) ** 2 + self.select_gamma * stage.last_ratios).mean()
            for stage in self.stages
        ]
    ).mean()


def foreground_ratio(boxes, image_shape):
    """Measure clipped box coverage, counting overlapping areas only once."""
    height, width = image_shape[:2]
    if height <= 0 or width <= 0:
        raise ValueError("Image dimensions must be positive")
    if hasattr(boxes, "tensor"):
        boxes = boxes.tensor
    rectangles = []
    for x1, y1, x2, y2 in boxes.detach().cpu().tolist():
        x1, x2 = max(0.0, x1), min(float(width), x2)
        y1, y2 = max(0.0, y1), min(float(height), y2)
        if x2 > x1 and y2 > y1:
            rectangles.append(box(x1, y1, x2, y2))
    return unary_union(rectangles).area / (height * width) if rectangles else 0.0


def foreground_targets(instances, image_shapes, alpha=0.8, score_threshold=None):
    targets = []
    for result, shape in zip(instances, image_shapes):
        boxes = result.bboxes
        if score_threshold is not None:
            boxes = boxes[result.scores > score_threshold]
        targets.append(alpha * foreground_ratio(boxes, shape))
    return targets

